Diffusivity of a walk on fractures of a hypertorus

This article studies discrete height functions on the discrete hypertorus. These are functions on the vertices of this hypertorus graph for which the derivative satisfies a specific condition on each edge. We then perform a random walk on the set of such height functions, in the spirit of Diffusivity of a random walk on random walks, a work of Boissard, Cohen, Espinasse, and Norris. The goal is to estimate the diffusivity of this random walk in the mesh limit. It turns out that each height functions is characterised by a number of so-called fractures of the hypertorus. These fractures are then studied in isolation; we are able to understand their asymptotic behaviour in the mesh limit due to the recent understanding of the associated random surfaces. This allows for an asymptotic reduction to a one-dimensional continuous system consisting of $\operatorname{gcd}\mathbf n$ parts where $\mathbf n\in\mathbb N^d$ is the fundamental parameter of the original model. We then prove that the diffusivity of the random walk tends to $1/(1+2\operatorname{gcd}\mathbf n)$ in this mesh limit.

==> python/main.py <==
import enum
from pytikz import Figure, View
from pytikz import Vector
from pytikz import ClosedPath, Node, Path
from pytikz.constants import LineWidth
from pytikz.shape import Circle, Shape
from pytikz import ShapeStyle
from pytikz import Orientation
from pytikz import Scaling


data = [
    [1.5, 2, 0.5, 1],
    [1, 1.5, 2, 0.5],
    [2.5, 3, 1.5, 2],
    [2, 2.5, 1, 1.5],
]
data2 = [
    [2.5, 1, 1.5, 2],
    [2, 2.5, 1, 1.5],
    [1.5, 2, 0.5, 1],
    [3, 1.5, 2, 2.5],
]
data.reverse(), data2.reverse()

scaling_factor = 0.75
circle_radius = 0.3

graph_style = ShapeStyle()
graph_style.line_width = LineWidth.VERY_THICK

clip = ClosedPath(
    [
        scaling_factor * Vector(-1.5, -1.5),
        scaling_factor * Vector(4.5, -1.5),
        scaling_factor * Vector(4.5, 4.5),
        scaling_factor * Vector(-1.5, 4.5),
    ]
)
clip_narrow = ClosedPath(
    [
        scaling_factor * Vector(-0.5, -1.5),
        scaling_factor * Vector(3.5, -1.5),
        scaling_factor * Vector(3.5, 4.5),
        scaling_factor * Vector(-0.5, 4.5),
    ]
)
clip_narrowest = ClosedPath(
    [
        scaling_factor * Vector(-0.5, -0.5),
        scaling_factor * Vector(3.5, -0.5),
        scaling_factor * Vector(3.5, 3.5),
        scaling_factor * Vector(-0.5, 3.5),
    ]
)

v = View(Scaling(scaling_factor, scaling_factor), clip_narrow)
v2 = View(Scaling(scaling_factor, scaling_factor), clip_narrow)
v3 = View(Scaling(scaling_factor, scaling_factor), clip_narrowest)
w = View(Scaling(scaling_factor, scaling_factor), clip)
w2 = View(Scaling(scaling_factor, scaling_factor), clip)
w3 = View(Scaling(scaling_factor, scaling_factor), clip)


for k in range(4):
    for a in [v, v2]:
        a.append(graph_style(Path([Vector(-0.5, k), Vector(3.5, k)])))
        a.append(graph_style(Path([Vector(k, -0.5), Vector(k, 3.5)])))


def node(view, vector, text, colour):
    c = Circle(vector, circle_radius)
    style = ShapeStyle()
    style.line_color = str(colour)
    style.fill = True
    style.fill_color = "white"
    view.append(style(c))
    n = Node(vector, f"{text}")
    view.append(n)


for a, r in enumerate(data):
    for b, val in enumerate(r):
        node(v, Vector(a, b), f"${val}$", "black")
for a, r in enumerate(data2):
    for b, val in enumerate(r):
        node(v2, Vector(a, b), f"${val}$", "black")


f = Figure("simple", ".")
f.draw(v)
f.write_data()
f.write_standalone()
f.write_include()
f.process()

f = Figure("simpleG", ".")
f.draw(v2)
f.write_data()
f.write_standalone()
f.write_include()
f.process()

for k in range(-1, 5):
    for a in [w, w2, w3]:
        a.append(graph_style(Path([Vector(-1.5, k), Vector(4.5, k)])))
        a.append(graph_style(Path([Vector(k, -1.5), Vector(k, 4.5)])))


boundary_style = ShapeStyle()
boundary_style.line_width = LineWidth.VERY_THIN
boundary_paths = [
    [Vector(-1.5, -0.5), Vector(4.5, -0.5)],
    [Vector(-1.5, 3.5), Vector(4.5, 3.5)],
    [Vector(3.5, -1.5), Vector(3.5, 4.5)],
    [Vector(-0.5, -1.5), Vector(-0.5, 4.5)],
]

for p in boundary_paths:
    for a in [w, w2, w3]:
        a.append(boundary_style(Path(p)))

fracture_style = ShapeStyle()
fracture_style.line_color = "black!33"
fracture_style.line_width = LineWidth.VERY_THICK

fracture_style_alt = ShapeStyle()
fracture_style_alt.line_color = "black!66"
fracture_style_alt.line_width = LineWidth.VERY_THICK

fracture_paths = [
    [
        Vector(-1.5, 1.5),
        Vector(1.5, 1.5),
        Vector(1.5, -1.5),
    ],
    [
        Vector(1.5, 4.5),
        Vector(1.5, 2.5),
        Vector(2.5, 2.5),
        Vector(2.5, 1.5),
        Vector(4.5, 1.5),
    ],
]
fracture_paths2 = [
    [
        Vector(-1.5, 0.5),
        Vector(0.5, 0.5),
        Vector(0.5, -1.5),
    ],
    [
        Vector(0.5, 4.5),
        Vector(0.5, 1.5),
        Vector(2.5, 1.5),
        Vector(2.5, 0.5),
        Vector(4.5, 0.5),
    ],
]

for fracture_path in fracture_paths:
    w.append(fracture_style(Path(fracture_path)))
    w3.append(fracture_style(Path(fracture_path)))


for fracture_path in fracture_paths2:
    w2.append(fracture_style_alt(Path(fracture_path)))
    w3.append(fracture_style_alt(Path(fracture_path)))

filler_dark = ShapeStyle()
filler_dark.fill = True
filler_dark.fill_color = "RoyalBlue!50"
filler_dark.line = False
filler_light = ShapeStyle()
filler_light.line_width = LineWidth.ULTRA_THIN
filler_light.fill = True
filler_light.fill_color = "RoyalBlue!25"
v3.append(filler_dark(Scaling(1 / scaling_factor, 1 / scaling_factor)(clip)))
v3.append(filler_light(ClosedPath(fracture_paths[0] + list(fracture_paths2[0][::-1]))))
v3.append(filler_light(ClosedPath(fracture_paths[1] + list(fracture_paths2[1][::-1]))))

for a in range(-1, 5):
    for b in range(-1, 5):
        val = data[a % 4][b % 4]
        c = "black" if 0 <= a < 4 and 0 <= b < 4 else "gray"
        node(w, Vector(a, b), f"${int(val-.5*(a+b))}$", c)
for a in range(-1, 5):
    for b in range(-1, 5):
        val = data2[a % 4][b % 4]
        c = "black" if 0 <= a < 4 and 0 <= b < 4 else "gray"
        node(w2, Vector(a, b), f"${int(val-.5*(a+b))}$", c)

for a in range(-1, 5):
    for b in range(-1, 5):
        val = "+" if int(data2[a % 4][b % 4] - data[a % 4][b % 4]) > 0 else "-"
        c = "black" if 0 <= a < 4 and 0 <= b < 4 else "gray"
        node(w3, Vector(a, b), f"${val}$", c)

f = Figure("simple2", ".")
f.draw(w)
f.write_data()
f.write_standalone()
f.write_include()
f.process()

f = Figure("simple2G", ".")
f.draw(w2)
f.write_data()
f.write_standalone()
f.write_include()
f.process()

f = Figure("simpleDIFF", ".")
f.draw(w3)
f.write_data()
f.write_standalone()
f.write_include()
f.process()

f = Figure("simpleDIFFtorus", ".")
f.append_string("""\\begin{scope}
\\clip (-0.375, -1.125) -- (2.625, -1.125) -- (2.625, 3.375) -- (-0.375, 3.375) -- cycle;
""")
f.draw(v3)
f.append_string("""\n\\end{scope}\n
\\draw (-0.375, -0.375) -- (2.625, -0.375) -- (2.625, 2.625) -- (-0.375, 2.625) -- cycle;
""")
f.write_data()
# f.write_standalone()
f.write_include()
f.process()

